Dispersion relation for hadronic light-by-light scattering: $\eta$ and $\eta'$ poles

The pseudoscalar-pole contributions to hadronic light-by-light scattering are determined by the respective transition form factors (TFFs) into two virtual photons. These TFFs constitute complicated functions of the photon virtualities that, in turn, can be reconstructed in a dispersive approach from their discontinuities. In this work, we present such an analysis for the $\eta^{(\prime)}$ TFFs, implementing a number of constraints from both experiment and theory: normalizations from the $\eta^{(\prime)}\to\gamma\gamma$ decay widths, unitarity constraints from the $\eta^{(\prime)}\to\pi^+\pi^-\gamma$ spectra, chiral symmetry for the $\eta^{(\prime)}\to 2(\pi^+\pi^-)$ amplitudes, vector-meson couplings, singly-virtual data from $e^+e^-\to e^+e^-\eta^{(\prime)}$, and the asymptotic behavior predicted by the light-cone expansion. In particular, we account for the leading left-hand-cut singularity by including effects from the $a_2$ resonance, necessitating the solution of an inhomogeneous Muskhelishvili-Omn\`es problem via a carefully chosen path deformation. The resulting TFFs allow us to evaluate the $\eta^{(\prime)}$-pole contributions to the anomalous magnetic moment of the muon, $a_\mu^{\eta\text{-pole}}=14.7(9)\times 10^{-11}$ and $a_\mu^{\eta'\text{-pole}}=13.5(7)\times 10^{-11}$, completing a dedicated program for the lowest-lying pseudoscalar intermediate states in a dispersive approach to hadronic light-by-light scattering, $a_\mu^{\text{PS-poles}}=91.2^{+2.9}_{-2.4}\times 10^{-11}$.

==> anc/readme.txt <==
The columns of the data tables for the space-like doubly-virtual eta and eta' transition form factors F(q_1^2,q_2^2) are organized as follows:

1: Q_1^2 / GeV^2
2: Q_2^2 / GeV^2
3: central F(-Q_1^2, -Q_2^2) / GeV^{-1}
4: dispersive uncertainty / GeV^{-1}
5: normalization uncertainty / GeV^{-1}
6: BL uncertainty / GeV^{-1}
7: asymptotic uncertainty / GeV^{-1}
8: total uncertainty / GeV^{-1}

The total uncertainty is calculated as the quadrature sum of the individual sources.
To reduce the sizes of the data files, we have used the symmetry F(q_1^2,q_2^2)=F(q_2^2,q_1^2), 
from which the results for the missing combinations of {Q_1^2,Q_2^2} can be reconstructed.

Note that the uncertainties of the pole contributions a_\mu^{eta(')-pole} do not follow from the quoted total uncertainties alone.
Since the form factor enters squared, the individual sources of uncertainty need to be considered separately, which, based on the
breakdown provided in the data files, then reproduces approximately our quoted errors for a_\mu^{eta(')-pole}.

